Elements of resolvent methods in fluid mechanics: notes for an introductory short course

This is a collection of notes for part of a short course on modal methods in fluid mechanics held at DAMTP, University of Cambridge, in the summer of 2019. These notes introduce the reader to resolvent analysis as it is currently used in fluid mechanics. They are aimed at the average beginning PhD student, and will serve as a base from which to explore the literature.

==> anc/cheb4c.m <==
function [x, D4] = cheb4c(N)

%  The function [x, D4] =  cheb4c(N) computes the fourth 
%  derivative matrix on Chebyshev interior points, incorporating 
%  the clamped boundary conditions u(1)=u'(1)=u(-1)=u'(-1)=0.
%
%  Input:
%  N:     N-2 = Order of differentiation matrix.  
%               (The interpolant has degree N+1.)
%
%  Output:
%  x:      Interior Chebyshev points (vector of length N-2)
%  D4:     Fourth derivative matrix  (size (N-2)x(N-2))
%
%  The code implements two strategies for enhanced 
%  accuracy suggested by W. Don and S. Solomonoff in 
%  SIAM J. Sci. Comp. Vol. 6, pp. 1253--1268 (1994).
%  The two strategies are (a) the use of trigonometric 
%  identities to avoid the computation of differences 
%  x(k)-x(j) and (b) the use of the "flipping trick"
%  which is necessary since sin t can be computed to high
%  relative precision when t is small whereas sin (pi-t) cannot.
   
%  J.A.C. Weideman, S.C. Reddy 1998.

    I = eye(N-2);                   % Identity matrix.
    L = logical(I);                 % Logical identity matrix.

   n1 = floor(N/2-1);               % n1, n2 are indices used 
   n2 = ceil(N/2-1);                % for the flipping trick.

    k = [1:N-2]';                   % Compute theta vector.
   th = k*pi/(N-1);                 

    x = sin(pi*[N-3:-2:3-N]'/(2*(N-1))); % Compute interior Chebyshev points.

    s = [sin(th(1:n1)); flipud(sin(th(1:n2)))];   % s = sin(theta)
                               
alpha = s.^4;                       % Compute weight function
beta1 = -4*s.^2.*x./alpha;          % and its derivatives.
beta2 =  4*(3*x.^2-1)./alpha;   
beta3 = 24*x./alpha;
beta4 = 24./alpha;
    B = [beta1'; beta2'; beta3'; beta4'];

    T = repmat(th/2,1,N-2);                
   DX = 2*sin(T'+T).*sin(T'-T);     % Trigonometric identity 
   DX = [DX(1:n1,:); -flipud(fliplr(DX(1:n2,:)))];   % Flipping trick. 
DX(L) = ones(N-2,1);                % Put 1's on the main diagonal of DX.

   ss = s.^2.*(-1).^k;              % Compute the matrix with entries
    S = ss(:,ones(1,N-2));          % c(k)/c(j)
    C = S./S';                      

    Z = 1./DX;                      % Z contains entries 1/(x(k)-x(j)).
 Z(L) = zeros(size(x));             % with zeros on the diagonal.

    X = Z';                         % X is same as Z', but with 
 X(L) = [];                         % diagonal entries removed.
    X = reshape(X,N-3,N-2);

    Y = ones(N-3,N-2);              % Initialize Y and D vectors.
    D = eye(N-2);                   % Y contains matrix of cumulative sums,
                                    % D scaled differentiation matrices.
for ell = 1:4
          Y = cumsum([B(ell,:); ell*Y(1:N-3,:).*X]); % Recursion for diagonals
          D = ell*Z.*(C.*repmat(diag(D),1,N-2)-D);   % Off-diagonal
       D(L) = Y(N-2,:);                              % Correct the diagonal
DM(:,:,ell) = D;                                     % Store D in DM
end

   D4 = DM(:,:,4);                  % Extract fourth derivative matrix


==> anc/chebdif.m <==
function [x, DM] = chebdif(N, M)

%  The function [x, DM] =  chebdif(N,M) computes the differentiation 
%  matrices D1, D2, ..., DM on Chebyshev nodes. 
% 
%  Input:
%  N:        Size of differentiation matrix.        
%  M:        Number of derivatives required (integer).
%  Note:     0 < M <= N-1.
%
%  Output:
%  DM:       DM(1:N,1:N,ell) contains ell-th derivative matrix, ell=1..M.
%
%  The code implements two strategies for enhanced 
%  accuracy suggested by W. Don and S. Solomonoff in 
%  SIAM J. Sci. Comp. Vol. 6, pp. 1253--1268 (1994).
%  The two strategies are (a) the use of trigonometric 
%  identities to avoid the computation of differences 
%  x(k)-x(j) and (b) the use of the "flipping trick"
%  which is necessary since sin t can be computed to high
%  relative precision when t is small whereas sin (pi-t) cannot.
%  Note added May 2003:  It may, in fact, be slightly better not to
%  implement the strategies (a) and (b).   Please consult the following
%  paper for details:   "Spectral Differencing with a Twist", by
%  R. Baltensperger and M.R. Trummer, to appear in SIAM J. Sci. Comp. 

%  J.A.C. Weideman, S.C. Reddy 1998.  Help notes modified by 
%  JACW, May 2003.

     I = eye(N);                          % Identity matrix.     
     L = logical(I);                      % Logical identity matrix.

    n1 = floor(N/2); n2  = ceil(N/2);     % Indices used for flipping trick.

     k = [0:N-1]';                        % Compute theta vector.
    th = k*pi/(N-1);

     x = sin(pi*[N-1:-2:1-N]'/(2*(N-1))); % Compute Chebyshev points.

     T = repmat(th/2,1,N);                
    DX = 2*sin(T'+T).*sin(T'-T);          % Trigonometric identity. 
    DX = [DX(1:n1,:); -flipud(fliplr(DX(1:n2,:)))];   % Flipping trick. 
 DX(L) = ones(N,1);                       % Put 1's on the main diagonal of DX.

     C = toeplitz((-1).^k);               % C is the matrix with 
C(1,:) = C(1,:)*2; C(N,:) = C(N,:)*2;     % entries c(k)/c(j)
C(:,1) = C(:,1)/2; C(:,N) = C(:,N)/2;

     Z = 1./DX;                           % Z contains entries 1/(x(k)-x(j))  
  Z(L) = zeros(N,1);                      % with zeros on the diagonal.

     D = eye(N);                          % D contains diff. matrices.
                                          
for ell = 1:M
          D = ell*Z.*(C.*repmat(diag(D),1,N) - D); % Off-diagonals
       D(L) = -sum(D');                            % Correct main diagonal of D
DM(:,:,ell) = D;                                   % Store current D in DM
end


==> anc/oss.m <==
%% Bare-bones state-space formulation of Orr-Sommerfeld-Squire model for
%% channel flow in the form:
%%
%%     dx/dt = Ax + f
%%     [u' v' w']' = C * x
%%
%% with spatial energy inner product
%%
%%    E(t) = x' * Q * x
%%
%% Uses Weiderman & Reddy BCs & differentiation matrix suite
%%
%% A Sharma 2004, 2019
%%
%% function [A, Q, C, y] = oss(N, kx, kz, Re)
%%
function [A, Q, C, y] = oss(N, kx, kz, Re)

%% ----- derivative matrices ----- 
% Incorporate homogeneous Dirichlet and Neumann BC on v
% Dirichlet BC on vorticity
[~, DM] = chebdif(N, 2);
D1 = DM(2 : N - 1, 2 : N - 1, 1);
D2 = DM(2 : N - 1, 2 : N - 1, 2);
% 4th deriv matrix; clamped boundary conditions
% returns y without endpoints
[y, D4] = cheb4c(N);
m = length(y);

%% ----- mean flow ----- 
% Mean flow, U(y), should be supplied as an argument and zero at endpoints
%U=diag(U);
%dUdy = D1*U;
% but this is just a simple example so use the laminar profile
U = diag(1 - y .* y);
dUdy = - diag(2 * y);

%% ----- form operators -----
k2 = (kx * kx + kz * kz);
I = eye(m);

% inverting Laplacian requires BC
L = D2 - k2 * I;
L2 = D4 + k2 * k2 * I - 2 * k2 * D2;

% form OS, Squire and coupling operators
% and assemble into OSS operator
Mos = L \ (-i * kx * U * L - i * kx * 2 * I + L2 / Re);
Mc = -i * kz * dUdy;
Msq = -i * kx * U + [D2 - k2 * I] / Re;
A = [Mos zeros(m); Mc Msq];

%% ----- define the norm ----- 
% Omega, Energy density, x'Qx
Qgrid = diag((pi / (m - 1)).*[sqrt(1 - y .* y)]');
Z = zeros(size(Qgrid));
Qv = (Qgrid + D1' * Qgrid * D1 / k2) / 8;
Qom = Qgrid / k2 / 8;
Q = [Qv  Z; Z Qom];
% Q = W' * W
% W = chol(Q);

%% ----- inputs & outputs -----

% output from Cvels is [u; v; w]
C = [ (i/k2)*[(kx*D1) (-kz*I)]  ; [I Z]; (i/k2)*[(kz*D1) (kx*I)]];


